MPC-Inspired Reinforcement Learning for Verifiable Model-Free Control

In this paper, we introduce a new class of parameterized controllers, drawing inspiration from Model Predictive Control (MPC). The controller resembles a Quadratic Programming (QP) solver of a linear MPC problem, with the parameters of the controller being trained via Deep Reinforcement Learning (DRL) rather than derived from system models. This approach addresses the limitations of common controllers with Multi-Layer Perceptron (MLP) or other general neural network architecture used in DRL, in terms of verifiability and performance guarantees, and the learned controllers possess verifiable properties like persistent feasibility and asymptotic stability akin to MPC. On the other hand, numerical examples illustrate that the proposed controller empirically matches MPC and MLP controllers in terms of control performance and has superior robustness against modeling uncertainty and noises. Furthermore, the proposed controller is significantly more computationally efficient compared to MPC and requires fewer parameters to learn than MLP controllers. Real-world experiments on vehicle drift maneuvering task demonstrate the potential of these controllers for robotics and other demanding control tasks.

==> figures/plot_qp_car_data.py <==
# %%
import pandas as pd

# Load qp_car_data.csv
df = pd.read_csv('qp_car_data.csv')

# Read columns from df: beta_ref, beta, V_ref, V, r_ref, r
beta_ref = df['beta_ref']
beta = df['beta']
V_ref = df['V_ref']
V = df['V']
r_ref = df['r_ref']
r = df['r']

# Plot (beta_ref, beta), (V_ref, V), (r_ref, r) into three subplots, sharing x-axis
import matplotlib.pyplot as plt
# Set DPI to 300
plt.rcParams['figure.dpi'] = 300
fig, axs = plt.subplots(3, 1, sharex=True)
axs[0].plot(beta_ref)
axs[0].plot(beta)
axs[0].set_ylabel('Sideslip')
axs[2].plot(V_ref, label="Reference")
axs[2].plot(V, label="Actual")
axs[2].set_ylabel('Velocity')
axs[1].plot(r_ref)
axs[1].plot(r)
axs[1].set_ylabel('Yaw rate')
# beta range: [-2, 0]
axs[0].set_ylim([-1.5, 0.5])
# V range: [0, 2.5]
axs[2].set_ylim([0, 2.5])
# r range: [-0., 3]
axs[1].set_ylim([-0., 3])
axs[2].legend()

# x label: time (s)
# axs[2].set_xlabel('Time (s)')

# Reduce height between subplots
plt.subplots_adjust(hspace=0.1)

# Set x-min to 0
axs[2].set_xlim([0, 200])
# Scale the values of x-axis by 0.01
axs[2].set_xticklabels(axs[2].get_xticks()*0.01)

# Reduce height of subplots
fig.set_size_inches(4.5, 3.2)

# Export to tikz
import tikzplotlib
def tikzplotlib_fix_ncols(obj):
    """
    workaround for matplotlib 3.6 renamed legend's _ncol to _ncols, which breaks tikzplotlib
    """
    if hasattr(obj, "_ncols"):
        obj._ncol = obj._ncols
    for child in obj.get_children():
        tikzplotlib_fix_ncols(child)

tikzplotlib_fix_ncols(axs[2])

# Set text to \small when exporting to tikz
# Save the plot using tikzplotlib
tikz_code = tikzplotlib.get_tikz_code(axis_height="\\figureheight", axis_width="\\figurewidth")

# Modify the TikZ code to include 'font=\small' setting
tikz_code_modified = tikz_code.replace(r"\begin{tikzpicture}", r"\begin{tikzpicture}[font=\footnotesize]")

# Modify the groupplot line to reduce spacing
group_plot_settings = "group style={group size=1 by 3, horizontal sep=0.5em, vertical sep=0.5em}"
tikz_code_modified = tikz_code_modified.replace("group style={group size=1 by 3}", group_plot_settings)


# Modify the TikZ code to include 'axis lines=left' setting for each subplot
tikz_code_modified = tikz_code_modified.replace(r"\nextgroupplot[", r"\nextgroupplot[axis lines=left, ")


# Split the TikZ code at each occurrence of '\nextgroupplot['
parts = tikz_code_modified.split(r"\nextgroupplot[")

# Now 'parts' is a list where the first element is the string before the first '\nextgroupplot[',
# and the subsequent elements are the strings after each '\nextgroupplot['

# Modify the settings for each subplot
# Note: Since the first element in 'parts' does not represent a subplot, we start from the second element
parts[1] = "xtick={0,25,50,75,100,125,150,175}, ytick={-1, -0.5, 0}, " + parts[1]
parts[2] = "xtick={0,25,50,75,100,125,150,175}, ytick={0,1,2}, " + parts[2]

# Function to remove a specific line containing a setting
def remove_line_with_setting(part, setting_name):
    lines = part.split('\n')
    lines = [line for line in lines if setting_name not in line]
    return '\n'.join(lines).strip()

# Modify the settings for the third subplot
# Remove existing 'xtick' and 'xticklabels' lines
parts[3] = remove_line_with_setting(parts[3], "xtick=")
parts[3] = remove_line_with_setting(parts[3], "xticklabels=")

# Add new 'xtick' and 'xticklabels' settings
parts[3] = "xtick={0,25,50,75,100,125,150,175}, xticklabels={0.0,0.25,0.5,0.75,1.0,1.25,1.5,\hphantom{(s)}1.75(s)}, " + parts[3]

# Function to reduce legend padding
def reduce_legend_padding(part):
    # Check if 'legend style' exists in the part
    if 'legend style' in part:
        # Modify the legend style to reduce padding
        part = part.replace('legend style={', 'legend style={inner xsep=2pt, inner ysep=0pt, ')
    return part

# Apply the padding reduction to each subplot part
for i in range(1, len(parts)):
    parts[i] = reduce_legend_padding(parts[i])

# Function to reduce vertical spacing in the legend
def reduce_legend_vertical_spacing(part):
    # Check if 'legend style' exists in the part
    if 'legend style' in part:
        # Modify the legend style to reduce vertical spacing
        part = part.replace('legend style={', 'legend style={row sep=-3pt, ')
    return part

# Apply the vertical spacing reduction to each subplot part
for i in range(1, len(parts)):
    parts[i] = reduce_legend_vertical_spacing(parts[i])


# Reassemble the TikZ code
tikz_code_modified = r"\nextgroupplot[".join(parts)


# Save the modified TikZ code to a file
with open("qp_car_data.tex", "w") as f:
    f.write(tikz_code_modified)

# %%


==> figures/plot_reward_shaping.py <==
# %% Define reward shaping function
import numpy as np

def shaped_reward(lq_cost, rho=1, c1=1, c2=1):
    return -lq_cost + rho * np.exp(-c1 * (lq_cost - c2))

# %% Plot reward shaping

original = np.linspace(0, 3, 100)
shaped = shaped_reward(original)

asymptotic_x = np.linspace(0, 3, 100)
asymptotic_y = -asymptotic_x

# %%
from matplotlib import pyplot as plt
plt.rcParams['figure.dpi'] = 300

fig, ax = plt.subplots()

# Plot with thick lines
ax.plot(original, shaped, label="Shaped", linewidth=2)
ax.plot(asymptotic_x, asymptotic_y, '--', label="Original", linewidth=2)
# set equal aspect
ax.set_aspect('equal', adjustable='box')

# show grid
ax.grid()

ax.legend()

ax.set_xlabel("LQ Cost")
ax.set_ylabel("Reward")


# %%
import tikzplotlib
def tikzplotlib_fix_ncols(obj):
    """
    workaround for matplotlib 3.6 renamed legend's _ncol to _ncols, which breaks tikzplotlib
    """
    if hasattr(obj, "_ncols"):
        obj._ncol = obj._ncols
    for child in obj.get_children():
        tikzplotlib_fix_ncols(child)

tikzplotlib_fix_ncols(fig)
tikzplotlib.save("reward_shaping.tex", figure=fig, axis_height="\\figureheight", axis_width="\\figurewidth")


# %%

